Unexpected but recurrent phenomena for Quot and Hilbert schemes of points

We investigate some aspects of the geometry of two classical generalisations of the Hilbert schemes of points. Precisely, we show that parity conjecture for $\text{Quot}_r^d\mathbb{A}^3$ already fails for $d=8$ and $r=2$ and that lots of the elementary components of the nested Hilbert schemes of points on smooth quasi-projective varieties of dimension at least 4 are generically non-reduced. We also deduce that nested Hilbert schemes of points on smooth surfaces have generically non-reduced components. Finally, we give an infinite family of elementary components of the classical Hilbert schemes of points.

==> anc/first-counterexample-Quot-scheme.m2 <==
R = QQ[x,y,z];
M = matrix{{x,y^2,y*z^2,z^3,y*z+z^2,y*z-1*z^2,0,y*z+z^2},{0,0,0,0,x,y^2,y*z,z^2}}
R2modM = coker M

-- check length and rank
assert (rank ambient R2modM == 2)
assert (degree R2modM == 8)

-- tangent space
TS = Hom(image M, R2modM);
degree TS


==> anc/list-of-counterexamples-Hilbert-scheme.m2 <==
--------------------------------------------------------------------------------
--  Counterexample to the parity conjecture for the Hilbert scheme of points  --
--------------------------------------------------------------------------------

-------- d = 12 --------
ideal( x^2, x*z^2, x*y*z, x*y^2, z^4, y*z^3, y^2*z^2, y^3*z, y^4, -2869*y^3-4810*y^2*z+955*y*z^2+4546*z^3+330*x*y-1978*x*z) -- dim TS = 45

-------- d = 15 --------
ideal(x^2, x*y*z, y^3, x*y^2, x*z^3, y^2*z^2, y*z^4, z^6, 4971*z^5+4621*y*z^3-1371*y^2*z+3287*x*z^2+3059*x*y) -- dim TS = 60

-------- d = 16 --------
ideal(z^2,x*y*z-y^2*z,y^3*z,x^3*z,x*y^3+x^2*z,x^2*y^2,x^3*y-y^4+x^2*z,x^4,y^5) -- dim TS = 55
ideal(y*z^2,x*z^2,x^2*z-x*y*z+z^3,x^3-2*x*y*z,z^4,y^3*z,x*y^2*z,y^4-x*y*z,x*y^3,x^2*y^2) -- dim TS = 61

-------- d = 17 --------
ideal(x*z^2,x*y*z,x^3,z^4,y*z^3,y^2*z^2,y^3*z,y^4-x^2*z,x*y^3+x^2*z,x^2*y^2) -- dim TS = 74

-------- d = 18 --------
ideal(x*y*z+x*z^2+y*z^2+z^3,x^3,z^4,y*z^3,x*z^3,y^2*z^2,x^2*z^2,y^3*z,y^4-x^2*z,x*y^3+x^2*z,x^2*y^2) -- dim TS = 75

-------- d = 21 --------
ideal(x^2, x*y^2, x*y*z^2, y^3*z, y^4, x*z^4, y^2*z^3, y*z^5, z^7, -1677*z^6+4742*y*z^4-895*y^2*z^2-1438*x*z^3+1304*y^3-1108*x*y*z) -- dim TS = 90

-------- d = 22 --------
ideal(x^2, x*y*z^2, x*y^2*z, x*y^3, y*z^4, x*z^4, y^2*z^3, y^3*z^2, y^4*z, y^5, z^6, 61*z^5+1853*y^4-475*y^3*z+974*y^2*z^2-619*x*z^3-4031*y*z^3+4720*x*y^2+4990*x*y*z) -- dim TS = 91

-------- d = 23 --------
ideal(x^2, x*y^2, x*y*z^2, x*z^4, y^2*z^3, y^3*z^2, y^4*z, y^5, y*z^5, z^7, -1079*z^6-3507*y*z^4-942*y^4-4604*y^3*z+2633*y^2*z^2+1014*x*z^3+3892*x*y*z) -- dim TS = 98

-------- d = 24 --------
ideal(x^2, y^3, x*y^2, x*y*z^2, y^2*z^3, x*z^5, y*z^6, z^9, 1680*z^8+1503*y*z^5-1814*x*z^4-4698*y^2*z^2+688*x*y*z) -- dim TS = 103
ideal(x^2*y, x^3, x*y*z^2, x^2*z^2, x*y^2*z, x*y^3, y*z^4, x*z^4, y^2*z^3, y^3*z^2, y^4*z, y^5, z^6, 2822*z^5-4586*y^4-4320*y^3*z+516*y^2*z^2-2654*x*z^3+4274*y*z^3+605*x*y^2-3152*x^2*z+496*x*y*z) -- dim TS = 121


==> anc/list-of-counterexamples-Quot-scheme.m2 <==
--------------------------------------------------------------------------------
--   Counterexample to the parity conjecture for the Quot scheme of points    --
--------------------------------------------------------------------------------

----------------------------------------------------------------------------------------
-----------  r = 1
----------------------------------------------------------------------------------------

-------- d = 12 --------
matrix {{x^2, x*y^2, x*y*z, x*z^2, y^2*z^2, y*z^3, z^4, y^3-x*z}} -- dim TS = 45


----------------------------------------------------------------------------------------
-----------  r = 2
----------------------------------------------------------------------------------------

-------- d = 8 --------
matrix {{x, y^2, z^3, y*z^2, -398*y*z-291*z^2, 356*y*z+142*z^2, 0, -125*y*z+323*z^2}, {0, 0, 0, 0, x, z^2, y*z, y^2}} -- dim TS = 37
matrix {{x*z, x*y, x^2, z^3, y*z^2, y^2*z, y^3, -275*y^2+197*y*z+332*z^2-132*x, -318*y^2+334*y*z-355*z^2-286*x, 0}, {0, 0, 0, 0, 0, 0, 0, z, y, x}} -- dim TS = 39

-------- d = 9 --------
matrix {{x*z, y^2, x*y, x^2, y*z^2, z^4, -128*z^3-436*y*z-66*x, 0, -179*z^3+147*y*z-9*x}, {0, 0, 0, 0, 0, 0, y, x, z^2}} -- dim TS = 47

-------- d = 10 --------
matrix {{x, y^2, z^3, y*z^2, 32*y*z+315*z^2, 135*y*z-2*z^2, 0, 0}, {0, 0, 0, 0, x, y^2, z^3, y*z^2}} -- dim TS = 55

-------- d = 12 --------
matrix {{y^2, x*y, x^2, z^3, y*z^2-397*x*z, x*z^2, 0, 0, -297*x*z, 0}, {0, 0, 0, 0, -87*z^3, 0, x, y*z, -113*z^3+y^2, z^4}} -- dim TS = 61
matrix {{x*y, x^2+269*y^2+347*x*z-23*y*z+321*z^2, z^3, y*z^2, x*z^2, y^2*z, y^3, 0, 0, 0, 0, 424*y^2+282*x*z+296*y*z-384*z^2, 0}, {0, -264*z, 0, 0, 0, 0, 0, z^2, y*z, x*z, y^2, x*y+36*z, x^2}} -- dim TS = 65

-------- d = 13 --------
matrix {{x*z, y^2, x*y, x^2, y*z^2, z^6, 53*z^5+361*y*z+110*x, 0, -388*z^5+411*y*z-95*x}, {0, 0, 0, 0, 0, 0, y, x, z^4}} -- dim TS = 71
matrix {{x*y, x^2, x*z^2, y^2*z, y^3, y*z^3, z^5, 275*z^4+23*y*z^2-362*y^2+316*x*z, 0, -313*z^4-298*y*z^2+142*y^2-44*x*z}, {0, 0, 0, 0, 0, 0, 0, y, x, z^2}} -- dim TS = 75

-------- d = 14 --------
matrix {{z^3, y*z^2, x*z^2, y^2*z, x*y*z+130*x^2-367*y^2-196*z^2, x^2*z, y^3, x*y^2, x^2*y, x^3, 0, -43*x^2+388*y^2+338*z^2, 0, 0, 0, 0}, {0, 0, 0, 0, -64*x, 0, 0, 0, 0, 0, z^2, y*z+230*x, x*z, y^2, x*y, x^2}} -- dim TS = 77
matrix {{x^2, x*z^2, x*y*z, x*y^2, z^4, y*z^3, y^2*z^2, y^3*z, y^4, 441*y^3-107*y^2*z-216*y*z^2-321*z^3-203*x*y-107*x*z, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, z, y, x}} -- dim TS = 81
matrix {{y^2, x*y, x^2, x*z^2, y*z^3, z^6, -430*z^5-187*y*z^2-363*x*z, 0, 187*z^5+202*y*z^2+297*x*z}, {0, 0, 0, 0, 0, 0, y, x, z^3}} -- dim TS = 83
matrix {{x*y, x^2, y*z^2, x*z^2, y^2*z, y^3, z^4, 13*z^3-430*y^2-15*x*z-345*y*z, 104*z^3-358*y^2-104*x*z-124*y*z, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 393*y*z+209*z^2+x, y^2+266*y*z+100*z^2, z^3, y*z^2}} -- dim TS = 87


----------------------------------------------------------------------------------------
-----------  r = 3
----------------------------------------------------------------------------------------

-------- d = 10 --------
matrix {{x*z, x*y, x^2, z^3, y*z^2, y^2*z, y^3, 21*y^2+197*y*z-230*z^2+93*x, 0, 0, -162*y^2-317*y*z-354*z^2+57*x, 0, 0}, {0, 0, 0, 0, 0, 0, 0, y+186*z, x, z^2, -226*z, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z, y, x}} -- dim TS = 71

-------- d = 11 --------
matrix {{z^2, y*z+85*x, x*z, y^2, x*y, x^2, 0, 0, -173*x, 0, 0, 0, 0}, {0, 23*z^2, 0, 0, 0, 0, x, y*z, y^2-96*z^2, z^3, 0, 0, 0}, {0, 86*z^2, 0, 0, 0, 0, 0, 0, -201*z^2, 0, y, x, z^3}} -- dim TS = 74
matrix {{x*z, x*y, x^2, y*z^2, y^2*z, y^3, z^4, -178*z^3-392*y^2-355*y*z+250*x, 0, 0, -166*z^3-197*y^2-222*y*z-279*x, 0, 0}, {0, 0, 0, 0, 0, 0, 0, y+242*z, x, z^2, -407*z, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z, y, x}} -- dim TS = 78

-------- d = 12 --------
matrix {{x*z, x*y, x^2, y*z^2, y^2*z, y^3, z^4, 365*z^3+90*y^2+361*y*z+327*x, 0, 0, 0, -136*z^3+421*y^2-411*y*z-238*x, 0}, {0, 0, 0, 0, 0, 0, 0, -391*z^2+y, x, z^3, 0, -248*z^2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z, y, x}} -- dim TS = 85
matrix {{x*z, y^2+33*y*z+65*z^2, x*y, x^2, z^3, y*z^2, 0, 0, 0, 0, 0, 294*y*z+215*z^2+58*x, 0}, {0, -286*y+74*z, 0, 0, 0, 0, x, z^2, y*z, y^2, 0, 201*y+12*z, 0}, {0, -166*z^2, 0, 0, 0, 0, 0, 0, 0, 0, y, 407*z^2+x, z^3}} -- dim TS = 91
matrix {{x*z, y^2, x*y, x^2, y*z^2, z^4, -257*z^3-169*y*z+246*x, 0, 0, 0, 0, -429*z^3-157*y*z+214*x}, {0, 0, 0, 0, 0, 0, 196*z^2+y, x, z^3, 0, 0, 440*z^2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, y, x, z^2}} -- dim TS = 93

-------- d = 13 --------
matrix {{x*z, x*y, x^2, y*z^2, y^2*z, y^3, z^5, 0, 0, 0, 366*z^4+83*y^2-248*y*z+315*x, -335*z^4+439*y^2+435*y*z-116*x, 0}, {0, 0, 0, 0, 0, 0, 0, y, x, z^3, -413*z^2, -390*z^2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z, y, x}} -- dim TS = 92 
matrix {{x*z, x*y, x^2, z^3, y*z^2, y^2*z, y^3, 0, 0, 0, 0, 295*y^2-79*y*z+113*z^2+53*x, -2*y^2-175*y*z-435*z^2-106*x, 0}, {0, 0, 0, 0, 0, 0, 0, x, y^2, z^3, y*z^2, 259*y*z+367*z^2, -7*y*z+240*z^2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z, y, x}} -- dim TS = 100

-------- d = 14 --------
matrix {{x*z, x*y, x^2, y*z^2, y^2*z, y^3, z^5, -364*z^4-206*y^2+413*y*z-134*x, 0, 0, 0, -240*z^4-36*y^2-433*y*z+298*x, 0}, {0, 0, 0, 0, 0, 0, 0, 294*z^3+y, x, z^4, 0, 375*z^3, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z, y, x}} -- dim TS = 99
matrix {{x*z, x*y, x^2, y*z^2, y^2*z, y^3, z^4, 0, 0, 0, 0, -62*z^3-190*y^2-411*y*z+73*x, 342*z^3+324*y^2+295*y*z+43*x, 0}, {0, 0, 0, 0, 0, 0, 0, x, y^2, z^3, y*z^2, -351*y*z-331*z^2, 86*y*z+373*z^2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z, y, x}} -- dim TS = 107
matrix {{x*z, x*y, x^2, z^3, y*z^2, y^2*z, y^3, 0, 0, 0, 0, 0, -275*y^2+393*y*z-127*z^2+217*x, -131*y^2+44*y*z+268*z^2-139*x, 0}, {0, 0, 0, 0, 0, 0, 0, x, z^3, y*z^2, y^2*z, y^3, 106*y^2-359*y*z-218*z^2, 366*y^2-295*y*z-364*z^2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z, y, x}} -- dim TS = 109


----------------------------------------------------------------------------------------
-----------  r = 4
----------------------------------------------------------------------------------------

-------- d = 12 --------
matrix {{x*z, x*y, x^2, z^3, y*z^2, y^2*z, y^3, 0, 0, 0, 0, 0, -161*y^2-198*y*z+175*z^2-153*x, 0, 112*y^2+360*y*z+199*z^2+340*x, 0, 0}, {0, 0, 0, 0, 0, 0, 0, x, z^2, y*z, y^2, 0, -93*y+93*z, 0, -85*y+381*z, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z, y, x, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z, y, x}} -- dim TS = 111
matrix {{x*z, x*y, x^2, z^3, y*z^2, y^2*z, y^3, 0, 0, 0, 0, 93*y^2+75*y*z+180*z^2-176*x, 0, 0, 389*y^2-248*y*z-304*z^2-105*x, 0, 0}, {0, 0, 0, 0, 0, 0, 0, x, z^2, y*z, y^2, -145*y-21*z, 0, 0, -432*y+321*z, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z, y, x, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z, y, x}} -- dim TS = 115

-------- d = 13 --------
matrix {{x*z, x*y, x^2, y*z^2, y^2*z, y^3, z^4, 0, 0, 0, 0, 0, -104*z^3+78*y^2-296*y*z-418*x, 0, -402*z^3+33*y^2+413*y*z-330*x, 0, 0}, {0, 0, 0, 0, 0, 0, 0, x, z^2, y*z, y^2, 0, 252*y-346*z, 0, 233*y+134*z, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z, y, x, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z, y, x}} -- dim TS = 119
matrix {{x*z, x*y, x^2, y*z^2, y^2*z, y^3, z^4, 0, 0, 0, 0, -344*z^3+106*y^2-207*y*z-207*x, 0, 0, 239*z^3+347*y^2+409*y*z-215*x, 0, 0}, {0, 0, 0, 0, 0, 0, 0, x, z^2, y*z, y^2, 189*y+153*z, 0, 0, 116*y+294*z, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z, y, x, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z, y, x}} -- dim TS = 125


-------- d = 14 --------
matrix {{z^2, y*z+3*x, x*z, y^2, x*y, x^2, 0, 0, -394*x, 0, 0, 0, 0, 0, 0, 0}, {0, 421*z^2, 0, 0, 0, 0, x, y*z, y^2+361*z^2, z^3, 0, 0, 0, 0, 0, 0}, {0, -282*z^2, 0, 0, 0, 0, 0, 0, 354*z^2, 0, y, x, z^3, 0, 0, 0}, {0, -406*z^2, 0, 0, 0, 0, 0, 0, -287*z^2, 0, 0, 0, 0, y, x, z^3}} -- dim TS = 129
matrix {{x*z, x*y, x^2, y*z^2, y^2*z, y^3, z^4, 0, 0, 0, 253*z^3-241*y^2-412*y*z+116*x, 0, 0, 441*z^3+8*y^2+286*y*z+415*x, 0, 0}, {0, 0, 0, 0, 0, 0, 0, y, x, z^3, 115*z^2, 0, 0, -393*z^2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, y-307*z, x, z^2, -387*z, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z, y, x}} -- dim TS = 133
matrix {{x*z, x*y, x^2, z^3, y*z^2, y^2*z, y^3, 0, 0, 146*y^2+409*y*z+213*z^2+124*x, 0, 0, 0, 0, 0, 318*y^2+179*y*z+379*z^2+417*x, 0, 0}, {0, 0, 0, 0, 0, 0, 0, x, z^2, y*z, y^2, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -206*y+184*z, 0, x, z^2, y*z, y^2, 308*y+228*z, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z, y, x}} -- dimTS = 139


==> anc/other-counterexamples-Quot-scheme.m2 <==
-----------------------------------
-----    PARITY CONJECTURE    -----
-----------------------------------
R = QQ[x,y,z]
I = trim( (ideal(x,y^2,y*z,z^2))^2 + ideal(y^3-x*z))

M = minimalPresentation ((I + ideal(x,y))/I)
K = image (res M).dd_1

-- check length and rank
assert (rank ambient M == 2)
assert (degree M == 8)

-- tangent space
TS = Hom(K, M);
degree TS


M1 = minimalPresentation ((I + ideal(x,y,z^2))/I)
K1 = image (res M1).dd_1

-- check length and rank
assert (rank ambient M1 == 3)
assert (degree M1 ==10)

-- tangent space
TS1 = Hom(K1, M1);
degree TS1


M2 = minimalPresentation ((I + ideal(x,y,z))/I)
K2 = image (res M2).dd_1

-- check length and rank
assert (rank ambient M2 == 3)
assert (degree M2 ==11)

-- tangent space
TS2 = Hom(K2, M2);
degree TS2



-----------------------------------
-----    BEHREND'S FUNCTION   -----
-----------------------------------
R = QQ[x,y,z];
JKS = trim ( (ideal(x^2,y^2,y*z,z^2))^2 + ideal(y^3 - x^3*z ))
degree JKS
M =  minimalPresentation ((ideal(y^2,x*z,y*z))/JKS)
K = image (res M).dd_1

assert (rank ambient M == 3)
assert (degree M == 13)

-- tangent space
TS = Hom(K, M);
degree TS

-- torus action
Rw = QQ[x,y,z,Degrees=>{{1,2},{2,1},{3,-3}}];
JKSw = trim ( (ideal(x^2,y^2,y*z,z^2))^2 + ideal(y^3 - x^3*z ))
Mw =  minimalPresentation ((ideal(y^2,x*z,y*z))/JKSw)
Kw = image (res Mw).dd_1

TSw = Hom(Kw, Mw);
for i in -1000..1000 do (
    t := rank source basis({i, 0}, TSw);
    if t != 0 then print((i,0), t);
);


